SurfaceNet: An End-to-end 3D Neural Network for Multiview Stereopsis

This paper proposes an end-to-end learning framework for multiview stereopsis. We term the network SurfaceNet. It takes a set of images and their corresponding camera parameters as input and directly infers the 3D model. The key advantage of the framework is that both photo-consistency as well geometric relations of the surface structure can be directly learned for the purpose of multiview stereopsis in an end-to-end fashion. SurfaceNet is a fully 3D convolutional network which is achieved by encoding the camera parameters together with the images in a 3D voxel representation. We evaluate SurfaceNet on the large-scale DTU benchmark.

==> build.sh <==
pdflatex main.tex
bibtex main
pdflatex main.tex
pdflatex main.tex


==> build_supplem.sh <==
pdflatex supplementary.tex
bibtex supplementary
pdflatex supplementary.tex
pdflatex supplementary.tex


==> figures/table/scatter/scatter.py <==
import matplotlib.pyplot as plt
from numpy.random import random
import numpy as np
"""
in the form of `legend_name x y marker color size alpha`

*****
Usage:
    python scatter data.txt

data.txt:
{{{txt
$\tau=0.7,\gamma=100\%$ 2.980   4.594 * c 300 0.9
$\tau=0.9,\gamma=100\%$ 1.166   7.902 v c 300 0.9

0 25 0 10
}}}
*****

colors = ['b', 'c', 'y', 'm', 'r']
markers = ['x', 'o', '^'] # http://matplotlib.org/api/markers_api.html#module-matplotlib.markers
legend name could be $\gamma$ ...
"""

import random
import sys
file = sys.argv[1]

with open(file) as f:
    lines = f.readlines()
fig = plt.figure()
ax1 = plt.subplot(111)
legends = []
names = []
for _n, line in enumerate(lines):
    elements = line.split()
    if len(elements) == 0:
        break
    name, x, y, marker, color, size, alpha = elements
    color = float(color) if color.isdigit() else color # if color is '0.2' / 'b/y'...
    legends.append(plt.scatter(x, y, marker=marker, color=color, s=int(size), alpha=float(alpha)))
    names.append(name) #r"$\gamma$")#name

if _n is not len(lines):
    line = lines[_n + 1]
    # x1,x2,y1,y2 = np.fromstring(line, dtype=int, sep=' ')
    x1,x2,y1,y2 = np.array(line.split(' ')).astype(np.float32)
    print x1,x2,y1,y2

plt.legend(legends, names,
           scatterpoints=1,
           loc='higher left',
           ncol=3,
           fontsize=22)
# fig.suptitle('test title', fontsize=20)
plt.xlabel('mean accuracy', fontsize=25)
plt.ylabel('mean completeness', fontsize=25)
ax1.set_xlim([x1,x2])
ax1.set_ylim([y1,y2])
ax1.tick_params(axis='x', labelsize=18)
ax1.tick_params(axis='y', labelsize=18)
ax1.set_axisbelow(True)
ax1.xaxis.grid(color='gray', linestyle='dashed')
ax1.yaxis.grid(color='gray', linestyle='dashed')
plt.show()
fig.savefig('{}.pdf'.format(sys.argv[1].split('.')[0]))

